Brief Announcement: Distributed Unconstrained Local Search for Multilevel Graph Partitioning

Partitioning a graph into blocks of roughly equal weight while cutting only few edges is a fundamental problem in computer science with numerous practical applications. While shared-memory parallel partitioners have recently matured to achieve the same quality as widely used sequential partitioners, there is still a pronounced quality gap between distributed partitioners and their sequential counterparts. In this work, we shrink this gap considerably by describing the engineering of an unconstrained local search algorithm suitable for distributed partitioners. We integrate the proposed algorithm in a distributed multilevel partitioner. Our extensive experiments show that the resulting algorithm scales to thousands of PEs while computing cuts that are, on average, only 3.5% larger than those of a state-of-the-art high-quality shared-memory partitioner. Compared to previous distributed partitioners, we obtain on average 6.8% smaller cuts than the best-performing competitor while being more than 9 times faster.

==> experiments/R/common.R <==
options(show.error.locations = TRUE)
options(error = traceback)

library(ggplot2, warn.conflicts = FALSE)
library(plyr, warn.conflicts = FALSE)
library(dplyr, warn.conflicts = FALSE)
library(RColorBrewer, warn.conflicts = FALSE)
library(tikzDevice, warn.conflicts = FALSE)
library(gridExtra, warn.conflicts = FALSE)
library(egg, warn.conflicts = FALSE)
library(stringr, warn.conflicts = FALSE)

TEX_MACROS <- "../preamble.tex"
TEX_OUTPUT <- "../tex_plots/"
PDF_OUTPUT <- "../pdf_plots/"
DAT_OUTPUT <- "../data/"

PDF_LABEL_TIMEOUT <- "timeout"
PDF_LABEL_INFEASIBLE <- "infeasible"
PDF_LABEL_FAILED <- "failed"

# Define din TEX_MACROS
TEX_LABEL_TIMEOUT <- "\\symbTimeout"
TEX_LABEL_INFEASIBLE <- "\\symbInfeasible"
TEX_LABEL_FAILED <- "\\symbFailed"

weakscaling_aggregator <- function(df) data.frame(MinCut = min(df$Cut, na.rm = TRUE),
                                                  AvgCut = mean(df$Cut, na.rm = TRUE),
                                                  MinTime = min(df$Time, na.rm = TRUE),
                                                  AvgTime = mean(df$Time, na.rm = TRUE),
                                                  MinBalance = min(df$Balance, na.rm = TRUE),
                                                  M = max(df$M, na.rm = TRUE),
                                                  N = max(df$N, na.rm = TRUE),
                                                  Timeout = any(as.logical(df$Timeout)) & all(as.logical(df$Timeout) | as.logical(df$Failed)),
                                                  Failed = all(as.logical(df$Failed)))

aggregate_data <- function(df, timelimit, aggregator, ignore_first_seed = FALSE) {
    if (!("Timeout" %in% colnames(df))) {
        df$Timeout <- FALSE 
    }
    if (!("Failed" %in% colnames(df))) {
        df$Failed <- FALSE 
    }
    if (!("Epsilon" %in% colnames(df))) {
        df$Epsilon <- 0.03
    }

    if (ignore_first_seed) {
        df <- df %>% dplyr::filter(Seed > 0)
    }

    df <- df %>% dplyr::mutate(Cut = ifelse(Timeout | Failed, NA, Cut)) %>%
        dplyr::mutate(Balance = ifelse(Timeout | Failed, NA, Balance)) %>%
        dplyr::mutate(Time = ifelse(Timeout, timelimit, Time)) %>%
        dplyr::mutate(Time = ifelse(Failed & !Timeout, NA, Time)) %>%
        dplyr::mutate(Cut = ifelse(Balance > 0.03 + .Machine$double.eps, NA, Cut))

    df <- ddply(df, c("Algorithm", "Graph", "K", "Epsilon", "NumPEs", "NumNodes", "NumMPIsPerNode", "NumThreadsPerMPI"), aggregator) 

    df <- df %>% dplyr::mutate(AvgCut = ifelse(is.na(AvgCut), Inf, AvgCut)) %>%
        dplyr::mutate(MinCut = ifelse(is.na(MinCut), Inf, MinCut)) %>%
        dplyr::mutate(AvgTime = ifelse(is.na(AvgTime), Inf, AvgTime)) %>%
        dplyr::mutate(MinTime = ifelse(is.na(MinTime), Inf, MinTime))

    df <- df %>% dplyr::mutate(Infeasible = !Failed & !Timeout & MinBalance > 0.03 + .Machine$double.eps) %>%
        dplyr::mutate(Feasible = !Failed & !Timeout & !Infeasible) %>%
        dplyr::mutate(Invalid = Failed | Timeout | Infeasible)

    return (df)
}

load_data <- function(name, file, seed = 0) {
    cached <- paste0(file, ".cached")
    df <- data.frame()
    if (file.exists(cached) && (!exists("FLUSH_CACHE") || !FLUSH_CACHE)) {
        df <- read.csv(cached)
    } else {
        df <- load_data2(name, file, seed = seed)
        write.csv(df, cached, row.names = FALSE)
    }
    df$Algorithm <- name 
    return(df)
}

load_data2 <- function(name, file, seed = 0) {
    df <- read.csv(file) %>% dplyr::filter(Seed >= seed)
    cat("Loaded", nrow(df), "rows from", file, ",", name, " with min seed", seed, "\n")

    # Normalize columns
    if (!("NumNodes" %in% colnames(df))) {
        df$NumNodes <- 1
    }
    if (!("NumMPIsPerNode" %in% colnames(df))) {
        df$NumMPIsPerNode <- 1 
    }
    if (!("NumThreadsPerMPI" %in% colnames(df))) {
        if ("Threads" %in% colnames(df)) {
            df$NumThreadsPerMPI <- df$Threads 
        } else if ("NumThreads" %in% colnames(df)) {
            df$NumThreadsPerMPI <- df$NumThreads
        } else {
            df$NumThreadsPerMPI <- 1
        }
    }
    if (!("Timeout" %in% colnames(df))) {
        df$Timeout <- FALSE 
    }
    if (!("Failed" %in% colnames(df))) {
        df$Failed <- FALSE 
    }

    # Fix imbalance column for ParMETIS (which is 1+x instead if 0+x)
    if (name == "ParMETIS") {# & all(df$Balance >= 1.0 | df$Balance == 0)) {
        df$Balance <- df$Balance - 1 
    }

    df$NumPEs <- df$NumNodes * df$NumMPIsPerNode * df$NumThreadsPerMPI
    df$Algorithm <- name

    df <- aggregate_data(df, 3600, weakscaling_aggregator)

    # Add columns for legacy performance plots
    if (FALSE) {
        df$avg_km1 <- df$AvgCut
        df$k <- df$K
        df$graph <- df$Graph
        df$timeout <- df$Timeout
        df$failed <- df$Failed
        df$infeasible <- df$Infeasible
        df$algorithm <- df$Algorithm
    }

    return(df %>% dplyr::arrange(Graph, K))
}

DEFAULT_ASPECT_RATIO <- 2 / (1 + sqrt(5)) / 1.25

create_theme <- function(aspect_ratio = DEFAULT_ASPECT_RATIO)
    theme(aspect.ratio = aspect_ratio,
          legend.background = element_blank(),
          legend.title = element_blank(),
          #legend.margin = margin(-5, 0, 0, 0),
          #legend.spacing.x = unit(0.01, "cm"),
          #legend.spacing.y = unit(0.01, "cm"),
          legend.box.spacing = unit(0.1, "cm"),
          legend.title.align = 0.5,
          legend.text = element_text(size = 8, color = "black"), 
          plot.title = element_text(size = 10, hjust = 0.5, color = "black"),
          strip.background = element_blank(),
          strip.text = element_blank(),
          panel.grid.major = element_line(linetype = "11", linewidth = 0.5, color = "grey"),
          panel.grid.minor = element_blank(),
          axis.line = element_line(linewidth = 0.2, color = "black"),
          axis.title.y = element_text(size = 8, vjust = 1.5, color = "black"),
          axis.title.x = element_text(size = 8, vjust = 1.5, color = "black"),
          axis.text.x = element_text(angle = 0, hjust = 0.5, size = 8, color = "black"),
          axis.text.y = element_text(size = 8, color = "black"))

if (!exists("tikzDeviceLoaded")) {
    options(tikzLatexPackages = c(getOption('tikzLatexPackages'), paste0("\\input{", getwd(), "/", TEX_MACROS, "}")))
    tikzDeviceLoaded <- T
}

current_device_file <- ""
current_device_file_is_tikz <- FALSE

open_pdf <- function(file, width = 7) {
    current_device_file <<- paste0(PDF_OUTPUT, "/", file, ".pdf") 
    current_device_file_is_tikz <<- FALSE
    pdf(current_device_file, width = width)
}

open_tikz <- function(file, width = 7) {
    current_device_file <<- paste0(TEX_OUTPUT, "/", file, ".tex")
    current_device_file_is_tikz <<- TRUE
    if (width == 7) {
        tikz(current_device_file, pointsize = 12)
    } else {
        tikz(current_device_file, width = width, pointsize = 12)
    }
}

open_dev <- function(file, width = 7, tex = FALSE) {
    if (tex) {
        open_tikz(file, width)
    } else {
        open_pdf(file, width)
    }
}

dev_off <- function() {
    dev.off()
    if (current_device_file_is_tikz) {
        lines <- readLines(con = current_device_file)
        lines <- lines[-which(grepl("\\path\\[clip\\]*", lines, perl = F))]
        lines <- lines[-which(grepl("\\path\\[use as bounding box*", lines, perl = F))]
        writeLines(lines, con = current_device_file)
    }
}

make_var <- function (name, value) cat(paste0("\\newcommand{\\", name, "}{", value, "}\n"))
make_varf <- function (name, value) cat(paste0("\\newcommand{\\", name, "}{", sprintf("%.2f", value), "}\n"))
make_varf2 <- function (name, value) cat(paste0("\\newcommand{\\", name, "}{", sprintf("%.2f", value), "}\n"))
make_varf1 <- function (name, value) cat(paste0("\\newcommand{\\", name, "}{", sprintf("%.1f", value), "}\n"))
make_varf0 <- function (name, value) cat(paste0("\\newcommand{\\", name, "}{", sprintf("%.0f", value), "}\n"))
make_var_ceil_min_f0 <- function (name, value) cat(paste0("\\newcommand{\\", name, "}{", sprintf("%.0f", ceiling(value / 60)), "}\n"))
make_f0 <- function(value) sprintf("%.0f", value)
make_f2 <- function(value) sprintf("%.2f", value)



==> experiments/R/instances.R <==
tex_mode <- exists("TEX") && TEX == TRUE

if (tex_mode) {
    lp_name <- "dLP"
    jet_name <- "dJet"
    jet_dyn_name <- "d4xJet"

    dkaminpar_fast_name <- "dKaMinPar-Fast"
    dkaminpar_strong_name <- "dKaMinPar-Strong"
    kaminpar_name <- "KaMinPar"
    parhip_fast_name <- "ParHIP-Fast"
    parhip_eco_name <- "ParHIP-Eco"
    parmetis_name <- "ParMETIS"

    mtkahypar_name <- "Mt-KaHyPar"

    org_jet_name <- "Jet"
} else {
    lp_name <- "dLP"
    jet_name <- "dJet"
    jet_dyn_name <- "d4xJet"

    dkaminpar_fast_name <- "dKaMinPar-Fast"
    dkaminpar_strong_name <- "dKaMinPar-Strong"
    kaminpar_name <- "KaMinPar"
    parhip_fast_name <- "ParHIP-Fast"
    parhip_eco_name <- "ParHIP-Eco"
    parmetis_name <- "ParMETIS"

    mtkahypar_name <- "Mt-KaHyPar"
    org_jet_name <- "Jet"
}

smallk_filter <- function (df) df %>% dplyr::filter(K < 1024) 
largek_filter <- function(df) df %>% dplyr::filter(K >= 1024) 

fix_graph <- function(name) tools::file_path_sans_ext(name)
fix_graphs <- function(names) sapply(names, fix_graph)

kaminpar <- load_data(kaminpar_name, "quality/KaMinPar.csv")

lp <- load_data(lp_name, "quality/dLP.csv")
jet <- load_data(jet_name, "quality/dJet.csv")
jet_dyn <- load_data(jet_dyn_name, "quality/d4xJet.csv")
mtkahypar <- load_data(mtkahypar_name, "quality/MtKaHyPar64-Ufm.csv")
org_jet <- load_data(org_jet_name, "quality/OrgJet32.csv")

dkaminpar_fast <- load_data(dkaminpar_fast_name, "quality/EuroPar-Fast.csv") %>%
    dplyr::filter(NumThreadsPerMPI == 1) %>%
    dplyr::arrange(Graph, K)
dkaminpar_strong <- load_data(dkaminpar_strong_name, "quality/EuroPar-Strong.csv") %>%
    dplyr::filter(NumThreadsPerMPI == 1) %>%
    dplyr::arrange(Graph, K)
parhip_fast <- load_data(parhip_fast_name, "quality/ParHIP-Fast.csv") %>%
    dplyr::arrange(Graph, K)
parhip_eco <- load_data(parhip_eco_name, "quality/ParHIP-Eco.csv") %>%
    dplyr::arrange(Graph, K)
parmetis <- load_data(parmetis_name, "quality/ParMETIS.csv") %>%
    dplyr::arrange(Graph, K)

dkaminpar_fast_ws_smallk <- load_data(dkaminpar_fast_name, "ws/EuroPar-Fast.csv") %>%
    dplyr::filter(NumThreadsPerMPI == 1) %>%
    dplyr::arrange(Graph, K)
#parhip_fast_ws_smallk <- load_data(parhip_fast_name, "ws/smallk/ParHIP-Fast.csv") %>%
#    dplyr::arrange(Graph, K)
#parmetis_ws_smallk <- load_data(parmetis_name, "ws/smallk/ParMETIS-Fast.csv") %>%
#    dplyr::arrange(Graph, K)
lp_ws_smallk <- load_data(lp_name, "ws/dLP.csv") %>%
    dplyr::arrange(Graph, K)
jet_ws_smallk <- load_data(jet_name, "ws/dJet.csv") %>%
    dplyr::arrange(Graph, K)
jet_dyn_ws_smallk <- load_data(jet_dyn_name, "ws/d4xJet.csv") %>%
    dplyr::arrange(Graph, K)

#dkaminpar_fast_ws_largek <- load_data(dkaminpar_fast_name, "ws/largek/dKaMinPar-Fast.csv") %>%
#    dplyr::filter(NumThreadsPerMPI == 1) %>%
#    #dplyr::mutate(Graph = fix_graphs(Graph)) %>%
#    dplyr::arrange(Graph, K)
#parhip_fast_ws_largek <- load_data(parhip_fast_name, "ws/largek/ParHIP-Fast.csv") %>%
#    dplyr::arrange(Graph, K)
#parmetis_ws_largek <- load_data(parmetis_name, "ws/largek/ParMETIS-Fast.csv") %>%
#    dplyr::arrange(Graph, K)

lp_ss <- load_data(lp_name, "ss/dLP.csv") %>%
    dplyr::arrange(Graph, K)
jet_ss <- load_data(jet_name, "ss/dJet.csv") %>%
    dplyr::arrange(Graph, K)
jet_dyn_ss <- load_data(jet_dyn_name, "ss/d4xJet.csv") %>%
    dplyr::arrange(Graph, K)

dkaminpar_fast_ss <- load_data(dkaminpar_fast_name, "ss/EuroPar-Fast.csv") %>%
    dplyr::filter(NumThreadsPerMPI == 1) %>%
    dplyr::arrange(Graph, K)
parhip_fast_ss <- load_data(parhip_fast_name, "ss/ParHIP-Fast.csv") %>%
    dplyr::arrange(Graph, K)
parmetis_ss <- load_data(parmetis_name, "ss/ParMETIS-Fast.csv") %>%
    dplyr::arrange(Graph, K)

lp_smallk <- lp %>% smallk_filter
jet_smallk <- jet %>% smallk_filter
jet_dyn_smallk <- jet_dyn %>% smallk_filter
kaminpar_smallk <- kaminpar %>% smallk_filter
dkaminpar_fast_smallk <- dkaminpar_fast %>% smallk_filter 
dkaminpar_strong_smallk <- dkaminpar_strong %>% smallk_filter 
parhip_fast_smallk <- parhip_fast %>% smallk_filter 
parhip_eco_smallk <- parhip_eco %>% smallk_filter
parmetis_smallk <- parmetis %>% smallk_filter
mtkahypar_smallk <- mtkahypar %>% smallk_filter
org_jet_smallk <- org_jet %>% smallk_filter

lp_largek <- lp %>% largek_filter
jet_largek <- jet %>% largek_filter
jet_dyn_largek <- jet_dyn %>% largek_filter
kaminpar_largek <- kaminpar %>% largek_filter
dkaminpar_fast_largek <- dkaminpar_fast %>% largek_filter 
dkaminpar_strong_largek <- dkaminpar_strong %>% largek_filter 
parhip_fast_largek <- parhip_fast %>% largek_filter 
parhip_eco_largek <- parhip_eco %>% largek_filter
parmetis_largek <- parmetis %>% largek_filter

cat("Tikz mode:", tex_mode, "\n")

cat("Data for small k quality experiments:\n")
cat(paste0(
        "LP: ", nrow(lp_smallk), "\n",
        "JET: ", nrow(jet_smallk), "\n",
        "JETdyn: ", nrow(jet_dyn_smallk), "\n",
        "KaMinPar: ", nrow(kaminpar_smallk), "\n", 
        "dKaMinPar-Fast: ", nrow(dkaminpar_fast_smallk), "\n", 
        "dKaMinPar-Strong: ", nrow(dkaminpar_strong_smallk), "\n", 
        "ParHIP-Fast: ", nrow(parhip_fast_smallk), "\n", 
        "ParHIP-Eco: ", nrow(parhip_eco_smallk), "\n", 
        "ParMETIS: ", nrow(parmetis_smallk), ", feasible: ", nrow(parmetis_smallk %>% dplyr::filter(Feasible)), "\n",
        "MtKaHyPar-Ufm: ", nrow(mtkahypar_smallk), "\n",
        "Original Jet, 32 bit: ", nrow(org_jet_smallk), "\n",
        "\n"
))

cat("Data for large k quality experiments:\n")
cat(paste0(
        "LP: ", nrow(lp_largek), "\n",
        "JET: ", nrow(jet_largek), "\n",
        "JETdyn: ", nrow(jet_dyn_largek), "\n",
        "KaMinPar: ", nrow(kaminpar_largek), "\n", 
        "dKaMinPar-Fast: ", nrow(dkaminpar_fast_largek), "\n",  
        "ParHIP-Fast: ", nrow(parhip_fast_largek), "\n",  
        "ParHIP-Eco: ", nrow(parhip_eco_largek), "\n",  
        "ParMETIS: ", nrow(parmetis_largek), "\n\n"
))

cat("Data for small k weak scaling experiments:\n")
cat(paste0(
        "LP: ", nrow(lp_ws_smallk), "\n",
        "JET: ", nrow(jet_ws_smallk), "\n",
        "JETdyn: ", nrow(jet_dyn_ws_smallk), "\n",
        #"ParHIP-Fast: ", nrow(parhip_fast_ws_smallk), "\n",
        #"ParMETIS: ", nrow(parmetis_ws_smallk), "\n",
        "\n"
))

#cat("Data for large k weak scaling experiments:\n")
#cat(paste0("dKaMinPar-Fast: ", nrow(dkaminpar_fast_ws_largek), "\n",
#           "ParHIP-Fast: ", nrow(parhip_fast_ws_largek), "\n",
#           "ParMETIS: ", nrow(parmetis_ws_largek), "\n",
#           "XtraPuLP: ", nrow(xtrapulp_ws_largek), "\n\n"))
#

cat("Data for small k strong scaling experiments:\n")
cat(paste0(
        "LP: ", nrow(lp_ss), "\n",
        "JET: ", nrow(jet_ss), "\n",
        "JETdyn: ", nrow(jet_dyn_ss), "\n",
        "dKaMinPar-Fast: ", nrow(dkaminpar_fast_ss), "\n",
        "ParHIP-Fast: ", nrow(parhip_fast_ss), "\n",
        "ParMETIS: ", nrow(parmetis_ss), "\n\n"
))

palette <- brewer.pal(n = 8, name = "Set1")
colors_smallk <- c()
colors_smallk[lp_name] = palette[[1]]
colors_smallk[jet_name] = palette[[5]]
colors_smallk[jet_dyn_name] = palette[[7]]
#colors_smallk[dkaminpar_fast_name] = palette[[8]]
#colors_smallk[dkaminpar_strong_name] = palette[[6]]
colors_smallk[parhip_fast_name] = palette[[3]]
colors_smallk[parhip_eco_name] = palette[[4]]
colors_smallk[parmetis_name] = palette[[2]]
colors_smallk[mtkahypar_name] = palette[[8]]

colors_smallk[org_jet_name] = palette[[3]]

#colors_smallk_shm <- c()
#colors_smallk_shm[dkaminpar_fast_name] = palette[[1]]
#colors_smallk_shm[dkaminpar_strong_name] = palette[[5]]
#colors_smallk_shm[kaminpar_name] = palette[[7]]

colors_ws <- c()
colors_ws[lp_name] = palette[[1]]
colors_ws[jet_name] = palette[[5]]
colors_ws[jet_dyn_name] = palette[[7]]
#colors_ws[dkaminpar_fast_name] = palette[[1]]
#colors_ws[parhip_fast_name] = palette[[3]]
#colors_ws[parmetis_name] = palette[[2]]

#colors_ws_largek <- c()
#colors_ws_largek[dkaminpar_fast_name] = palette[[1]]
#colors_ws_largek[parhip_fast_name] = palette[[3]]
#colors_ws_largek[parmetis_name] = palette[[2]]

colors_ss <- c()
#colors_ss[lp_name] = palette[[1]]
#colors_ss[jet_name] = palette[[5]]
colors_ss[jet_dyn_name] = palette[[7]]
#colors_ss[dkaminpar_fast_name] = palette[[8]]
#colors_ss[parhip_fast_name] = palette[[3]]
#colors_ss[parmetis_name] = palette[[2]]


==> experiments/R/performance_profile.R <==
#!/usr/bin/env Rscript
source("R/common.R")

create_performance_profile <- function(...,
                                       column.objective = "AvgCut", 
                                       column.algorithm = "Algorithm", 
                                       column.timeout = "Timeout",
                                       column.infeasible = "Infeasible",
                                       column.failed = "Failed",
                                       primary_key = c("Graph", "K"),
                                       segments = list(list(trans = "identity", 
                                                            to = 1.1, 
                                                            width = 3,
                                                            breaks = seq(1.0, 1.1, by = 0.01),
                                                            labels = c("1.0", "", "", "", "", "1.05", "", "", "", "", "1.1")),
                                                       list(trans = "identity", 
                                                            to = 2, 
                                                            width = 2,
                                                            breaks = c(1.25, 1.5, 1.75, 2),
                                                            labels = c("", "1.5", "", "2")),
                                                       list(trans = "log10", 
                                                            to = 100,
                                                            width = 1,
                                                            breaks = c(10, 100),
                                                            labels = c("10^1", "10^2"))),
                                       segment.errors.width = 1,
                                       tick.timeout = "auto", 
                                       tick.infeasible = "auto",
                                       tick.failed = "auto",
                                       label.pdf.timeout = PDF_LABEL_TIMEOUT,
                                       label.pdf.infeasible = TEX_LABEL_INFEASIBLE,
                                       label.pdf.failed = PDF_LABEL_FAILED,
                                       label.tex.timeout = TEX_LABEL_TIMEOUT,
                                       label.tex.infeasible = TEX_LABEL_INFEASIBLE,
                                       label.tex.failed = TEX_LABEL_FAILED,
                                       colors = c(),
                                       tex = FALSE,
                                       tiny = FALSE) {
    all_datasets <- list(...)
    stopifnot(length(all_datasets) > 0)

    # Sort by primary key
    for (dataset in all_datasets) {
        dataset <- dataset %>% dplyr::arrange_at(primary_key)
    }

    # Check for consistent data
    first_dataset <- all_datasets[[1]]
    for (dataset in all_datasets) {
        stopifnot(column.objective %in% colnames(dataset))
        stopifnot(column.algorithm %in% colnames(dataset))
        stopifnot(column.timeout %in% colnames(dataset))
        stopifnot(column.infeasible %in% colnames(dataset))
        stopifnot(!(NA %in% dataset[[column.objective]]))
        stopifnot(!(-Inf %in% dataset[[column.objective]]))
        stopifnot(!(0 %in% dataset[[column.objective]]))
        stopifnot(nrow(dataset) == nrow(first_dataset))
        stopifnot(dataset[, primary_key] == first_dataset[, primary_key])
    }

    # Compute performance profile ratios
    best <- do.call(pmin, lapply(all_datasets, \(df) df[[column.objective]]))
    all_ratios <- lapply(all_datasets, \(df) df[[column.objective]] / best)

    # Compute performance profile rates
    PSEUDO_RATIO_TIMEOUT    <- 1000000
    PSEUDO_RATIO_INFEASIBLE <- 2000000
    PSEUDO_RATIO_FAILED     <- 3000000
    num_rows <- nrow(first_dataset)

    pp_data <- data.frame()
    for (i in 1:(length(all_datasets))) {
        dataset <- all_datasets[[i]]
        ratios <- all_ratios[[i]]

        pp_data <- data.frame(Ratio = ratios) %>% 
            dplyr::mutate(Ratio = ifelse(dataset[[column.timeout]], PSEUDO_RATIO_TIMEOUT, Ratio)) %>%
            dplyr::mutate(Ratio = ifelse(dataset[[column.infeasible]], PSEUDO_RATIO_INFEASIBLE, Ratio)) %>%
            dplyr::mutate(Ratio = ifelse(dataset[[column.failed]] & !dataset[[column.timeout]], PSEUDO_RATIO_FAILED, Ratio)) %>%
            dplyr::group_by(Ratio) %>%
            dplyr::summarise(N = dplyr::n()) %>%
            dplyr::arrange(Ratio) %>%
            dplyr::mutate(Fraction = cumsum(N) / num_rows) %>%
            dplyr::mutate(Algorithm = dataset[[column.algorithm]][1]) %>%
            dplyr::mutate(Transformed = 0) %>%
            rbind(pp_data)
    }

    # Scale ratios to respect the segments
    offset <- 0
    from <- 1
    for (segment in segments) {
        min_value <- do.call(segment$trans, list(from))
        max_value <- do.call(segment$trans, list(segment$to))
        span <- max_value - min_value

        pp_data <- pp_data %>% 
            dplyr::mutate(Transformed = ifelse(Transformed == 0 & Ratio >= from & Ratio < segment$to, 1, Transformed)) %>%
            dplyr::mutate(Ratio = ifelse(Transformed == 1, 
                                         offset + segment$width * (do.call(segment$trans, list(Ratio)) - min_value) / span, 
                                         Ratio)) %>%
            dplyr::mutate(Transformed = ifelse(Transformed == 1, 2, Transformed))

        offset <- offset + segment$width
        from <- segment$to
    }

    # Map errors (infeasible, timeout, failed)
    map_errors <- function (vals) sapply(vals, \(val) if (val == PSEUDO_RATIO_TIMEOUT) 
                                     2 
                                 else if (val == PSEUDO_RATIO_INFEASIBLE) 
                                     1 
                                 else if (val == PSEUDO_RATIO_FAILED) 
                                     1 
                                 else if (val == Inf) 
                                     2
                                 else 
                                     0
    )
    pp_data <- pp_data %>% 
        dplyr::mutate(Transformed = ifelse(Transformed == 0 & Ratio >= from, 1, Transformed)) %>%
        dplyr::mutate(Ratio = ifelse(Transformed == 1, 
                                     offset + segment.errors.width * map_errors(Ratio) / 2, 
                                     Ratio)) %>%
        dplyr::mutate(Transformed = ifelse(Transformed == 1, 2, Transformed))
    stopifnot(pp_data %>% dplyr::filter(Transformed != 2) %>% nrow == 0)

    # Generate x axis breaks and labels
    x_breaks <- c()
    x_labels <- c()
    offset <- 0 
    from <- 1.0
    for (segment in segments) {
        stopifnot(length(segment$labels) == length(segment$breaks))

        min_value <- do.call(segment$trans, list(from))
        max_value <- do.call(segment$trans, list(segment$to))
        span <- max_value - min_value

        x_breaks <- c(x_breaks, sapply(segment$breaks, \(v) offset + segment$width * (do.call(segment$trans, list(v)) - min_value) / span))
        if (tex) {
            x_labels <- c(x_labels, paste0("$", segment$labels, "$"))
        } else {
            x_labels <- c(x_labels, segment$labels)
        }

        offset <- offset + segment$width
        from <- segment$to
    }
    x_breaks <- c(x_breaks, c(offset + 1 / 2, offset + 1))
    if (tex) {
        x_labels <- c(x_labels, c(label.tex.infeasible, label.tex.timeout))
    } else {
        x_labels <- c(x_labels, c(label.pdf.infeasible, label.pdf.timeout))
    }

    # Draw plot 
    y_labels <- if (tiny) c("0.0", "", "0.2", "", "0.4", "", "0.6", "", "0.8", "", "1.0") else seq(0.0, 1.0, by = 0.1)

    p <- ggplot(pp_data, aes(x = Ratio, y = Fraction, color = Algorithm)) +
        scale_x_continuous(expand = c(0, 0.01), breaks = x_breaks, labels = x_labels) +
        scale_y_continuous(limits = c(0, 1), expand = c(0, 0.01), breaks = seq(0.0, 1.0, by = 0.1), labels = y_labels) +
        geom_step(linewidth = 1.5) 

    x <- 0
    for (segment in segments) {
        x <- x + segment$width
        p <- p + geom_vline(xintercept = x)
    }

    # Set colors
    if (length(colors) > 0) {
        p <- p + scale_color_manual(name = "Algorithm", values = colors) 
    }

    return (p)
}



==> experiments/R/running_time_boxplot.R <==
#!/usr/bin/env Rscript
source("R/common.R")

show_timeouts <- function(df, option) option == "always" || (option == "auto" && any(df$Timeout))
show_infeasibles <- function(df, option) option == "always" || (option == "auto" && any(df$Infeasible)) 
show_fails <- function(df, option) option == "always" || (option == "auto" && any(df$Failed))

create_running_time_boxplot <- function(...,
                                        column.time = "AvgTime", 
                                        column.algorithm = "Algorithm", 
                                        column.timeout = "Timeout",
                                        column.infeasible = "Infeasible",
                                        column.failed = "Failed",
                                        primary_key = c("Graph", "K"),
                                        tick.timeout = "auto", 
                                        tick.infeasible = "auto",
                                        tick.failed = "make_infeasible",
                                        tick.errors.space_below = 0.8,
                                        tick.errors.space_between = 0.8,
                                        label.pdf.timeout = PDF_LABEL_TIMEOUT,
                                        label.pdf.infeasible = PDF_LABEL_INFEASIBLE,
                                        label.pdf.failed = PDF_LABEL_FAILED,
                                        label.tex.timeout = TEX_LABEL_TIMEOUT,
                                        label.tex.infeasible = TEX_LABEL_INFEASIBLE,
                                        label.tex.failed = TEX_LABEL_FAILED,
                                        colors = c(),
                                        levels = c(),
                                        annotation = data.frame(),
                                        tex = FALSE,
                                        position.y = "left",
                                        tiny = FALSE) {
    all_datasets <- list(...)
    stopifnot(length(all_datasets) > 0)

    # Sort by primary key
    for (dataset in all_datasets) {
        dataset <- dataset %>% dplyr::arrange_at(primary_key)
    }

    # Check for consistent data
    first_dataset <- all_datasets[[1]]
    for (dataset in all_datasets) {
        stopifnot(column.time %in% colnames(dataset))
        stopifnot(column.algorithm %in% colnames(dataset))
        stopifnot(column.timeout %in% colnames(dataset))
        stopifnot(column.infeasible %in% colnames(dataset))
        stopifnot(!(NaN %in% dataset[[column.time]]))
        stopifnot(!(NA %in% dataset[[column.time]]))
        stopifnot(!(-Inf %in% dataset[[column.time]]))
        stopifnot(!(0 %in% dataset[[column.time]]))
        stopifnot(nrow(dataset) == nrow(first_dataset))
        stopifnot(dataset[, primary_key] == first_dataset[, primary_key])
    }

    # Merge data to one data frame 
    pp_data <- rbind(...) %>% dplyr::select(Algorithm = rlang::sym(column.algorithm), 
                                            JitterTime = rlang::sym(column.time), 
                                            Time = rlang::sym(column.time), 
                                            Timeout = rlang::sym(column.timeout), 
                                            Infeasible = rlang::sym(column.infeasible), 
                                            Failed = rlang::sym(column.failed)) 

    if (length(levels) > 0) {
        pp_data$Algorithm <- factor(pp_data$Algorithm, levels = levels, ordered = TRUE)
    }

    # Find max time
    min_max_time <- pp_data %>% 
        dplyr::filter(!Timeout & !Infeasible & !Failed) %>%
        dplyr::summarize(Max = max(Time), Min = min(Time))
    max_time_log10 <- ceiling(log10(min_max_time$Max))
    min_time_log10 <- 0#floor(log10(min_max_time$Min))
    max_time_exp10 <- 10 ^ max_time_log10
    min_time_exp10 <- 10 ^ min_time_log10

    # Create ticks 
    y_breaks <- 10 ^ seq(min_time_log10, max_time_log10, by = 1)
    if (tex) {
        y_labels <- sapply(y_breaks, \(val) paste0("$10^{", log10(val), "}$"))
    } else {
        y_labels <- sapply(y_breaks, \(val) paste0("10e", log10(val)))
    }
    y_breaks <- c(0, y_breaks)
    if (tex) {
        y_labels <- c("$0$", y_labels) 
    } else {
        y_labels <- c("0", y_labels)
    }

    # Remap infeasible solutions, timeouts and failed runs
    label.infeasible <- label.pdf.infeasible
    label.timeout <- label.pdf.timeout
    label.failed <- label.pdf.failed
    if (tex) {
        label.infeasible <- label.tex.infeasible
        label.timeout <- label.tex.timeout 
        label.failed <- label.tex.failed
    }

    show_infeasible_tick <- show_infeasibles(pp_data, tick.infeasible)
    show_timeout_tick <- show_timeouts(pp_data, tick.timeout)
    show_failed_tick <- show_fails(pp_data, tick.failed)
    show_error_ticks <- show_infeasible_tick || show_timeout_tick || show_failed_tick 

    if (tick.failed == "make_infeasible") {
        pp_data <- pp_data %>% dplyr::mutate(Infeasible = Infeasible | Failed)
    }
     
    offset <- tick.errors.space_below - tick.errors.space_below
    if (show_infeasibles(pp_data, tick.infeasible)) {
        offset <- offset + tick.errors.space_between
        y_breaks <- c(y_breaks, 10 ^ (max_time_log10 + offset))
        y_labels <- c(y_labels, label.infeasible)
    }

    pp_data <- pp_data %>% dplyr::mutate(JitterTime = ifelse(Infeasible & !Timeout, 10 ^ (max_time_log10 + offset), JitterTime),
                                         Time = ifelse(Infeasible & !Timeout, NA, Time))

    if (show_timeouts(pp_data, tick.timeout)) {
        offset <- offset + tick.errors.space_between
        y_breaks <- c(y_breaks, 10 ^ (max_time_log10 + offset))
        y_labels <- c(y_labels, label.timeout)
    }
    pp_data <- pp_data %>% dplyr::mutate(JitterTime = ifelse(Timeout, 10 ^ (max_time_log10 + offset), JitterTime))
    if (show_fails(pp_data, tick.failed)) {
        offset <- offset + tick.errors.space_between
        y_breaks <- c(y_breaks, 10 ^ (max_time_log10 + offset))
        y_labels <- c(y_labels, label.failed)
    }
    pp_data <- pp_data %>% dplyr::mutate(JitterTime = ifelse(Failed & !Timeout & !Infeasible, 10 ^ (max_time_log10 + offset), JitterTime),
                                         Time = ifelse(Failed & !Timeout & !Infeasible, NA, Time))

    stopifnot(nrow(pp_data %>% dplyr::filter(Time == Inf)) == 0)

    jitter_size <- if (tiny) 0.5 else 0.75 

    cat("----------\n")
    cat("Note: possible warnings about infinite / non-finite values are due to failed and infeasible runs\n")
    cat("They are included in the jitter points, but are set to NA for the boxplot, which is the reason for the warning\n")
    cat("----------\n")

    p <- ggplot(pp_data, aes(x = Algorithm, y = Time)) +
        geom_jitter(aes(y = JitterTime, color = Algorithm, fill = Algorithm), size = jitter_size, alpha = 0.33, pch = 21, width = 0.3) +
        stat_boxplot(aes(color = Algorithm), geom = 'errorbar', width = 0.6) +
        geom_boxplot(aes(color = Algorithm), outlier.shape = NA, alpha = 0.5) +
        scale_y_continuous(trans = "log10", breaks = y_breaks, labels = y_labels, position = position.y) +
        theme_bw()

    if (show_error_ticks) {
        p <- p + geom_hline(yintercept = 10 ^ (max_time_log10 + tick.errors.space_below / 2))
    }

    if (nrow(annotation) > 0) {
        p <- p + geom_text(aes(x = Algorithm, y = 0, label = sprintf("%.1f", Time), vjust = -0.5), annotation, size = 2.5)
    }

    # Set colors
    if (length(colors) > 0) {
        p <- p + 
            scale_color_manual(name = "Algorithm", values = colors) +
            scale_fill_manual(name = "Algorithm", values = colors)
    }

    return (p)
}



==> experiments/R/texify_graph_names.R <==
#!/usr/bin/env Rscript 
library(stringr, warn.conflicts = FALSE)

parse_graph_name <- function(name) {
    parts <- unlist(stringr::str_split(name, "-"))
    map <- c()
    for (part in tail(parts, n = -1)) {
        key_value <- str_split(part, "=")[[1]]
        map[key_value[[1]]] <- key_value[[2]]
    }
    return(map)
}

texify_graph_names_smallk <- function(names) {
    return(sapply(names, texify_graph_name_smallk))
}

texify_graph_name_smallk <- function(name) {
    map <- parse_graph_name(name)
    n <- 2 ^ strtoi(map["N"])
    m <- 2 ^ strtoi(map["M"])

    if (startsWith(name, "rgg2d")) {
        return(paste0("$\\textrm{d}", m / n , "$"))
    } else if (startsWith(name, "rgg3d")) {
        return(paste0("$\\textrm{d}", m / n , "$"))
    } else if (startsWith(name, "rhg")) {
        return(paste0("$\\textrm{d}", m / n , "$"))
    } else {
        return("undefined")
    }
}

texify_graph_names_smallk_compact <- function(names) {
    return(sapply(names, texify_graph_name_smallk_compact))
}

texify_graph_name_smallk_compact <- function(name) {
    map <- parse_graph_name(name)
    n <- 2 ^ strtoi(map["N"])
    m <- 2 ^ strtoi(map["M"])

    if (startsWith(name, "rgg2d")) {
        return(paste0("$\\textrm{rgg}$"))
    } else if (startsWith(name, "rgg3d")) {
        return("undefined")
    } else if (startsWith(name, "rhg")) {
        return(paste0("$\\textrm{rhg}$"))
    } else {
        return("undefined")
    }
}
texify_graph_names_smallk_full <- function(names) {
    return(sapply(names, texify_graph_name_smallk_full))
}

texify_graph_name_smallk_full <- function(name) {
    map <- parse_graph_name(name)
    n <- 2 ^ strtoi(map["N"])
    m <- 2 ^ strtoi(map["M"])

    if (startsWith(name, "rgg2d")) {
        return(paste0("$\\textrm{rgg}", map["N"], "\\textrm{d}", m / n , "$"))
    } else if (startsWith(name, "rgg3d")) {
        return(paste0("$\\textrm{rgg3D}", map["N"], "\\textrm{d}", m / n , "$"))
    } else if (startsWith(name, "rhg")) {
        return(paste0("$\\textrm{rhg}", map["N"], "\\textrm{d}", m / n , "$"))
    } else {
        return("undefined")
    }
}

normalize_scaled_graph_names <- function(names, nodes) {
    return(mapply(normalize_scaled_graph_name, names, nodes))
}

normalize_scaled_graph_name <- function(name, node) {
    map <- parse_graph_name(name)
    N <- strtoi(map["N"])
    M <- strtoi(map["M"])
    S <- log2(node)

    if (startsWith(name, "rgg2d")) {
        return(paste0("rgg2d-N=", N - S, "-M=", M - S))
    } else if (startsWith(name, "rgg3d")) {
        return(paste0("rgg3d-N=", N - S, "-M=", M - S))
    } else if (startsWith(name, "rhg")) {
        return(paste0("rhg-N=", N - S, "-M=", M - S, "-gamma=", map["gamma"]))
    } else {
        return("undefined")
    }
}


==> experiments/R/throughput_plot.R <==
source("R/texify_graph_names.R")

create_throughput_plot <- function(...,
                                   primary_key = c("Graph", "K"),
                                   column.graph = "Graph",
                                   column.algorithm = "Algorithm",
                                   column.time = "AvgTime",
                                   column.failed = "Failed",
                                   column.infeasible = "Infeasible",
                                   column.timeout = "Timeout",
                                   column.m = "M",
                                   column.num_pes = "NumPEs",
                                   colors = c(),
                                   namer = texify_graph_names_smallk_compact,
                                   tex = FALSE,
                                   tiny = FALSE) {
    all_datasets <- list(...)
    stopifnot(length(all_datasets) > 0)

    # Sort by primary key
    for (dataset in all_datasets) {
        dataset <- dataset %>% dplyr::arrange_at(primary_key)
    }

    # Check for consistent data
    first_dataset <- all_datasets[[1]]
    for (dataset in all_datasets) {
        stopifnot(column.time %in% colnames(dataset))
        stopifnot(column.m %in% colnames(dataset))
        stopifnot(column.algorithm %in% colnames(dataset))
        stopifnot(column.timeout %in% colnames(dataset))
        stopifnot(column.infeasible %in% colnames(dataset))
        stopifnot(column.failed %in% colnames(dataset))
        stopifnot(column.graph %in% colnames(dataset))
        stopifnot(column.num_pes %in% colnames(dataset))

        stopifnot(!(NA %in% dataset[[column.time]]))
        stopifnot(!(NaN %in% dataset[[column.time]]))
        stopifnot(!(-Inf %in% dataset[[column.time]]))
        stopifnot(!(0 %in% dataset[[column.time]]))
        stopifnot(!any(dataset[[column.time]] <= 0))

        #print("ERROR")
        #print(nrow(dataset))
        #print(nrow(first_dataset))
        #print(dataset[, primary_key])
        #print(first_dataset[, primary_key])
        #stopifnot(nrow(dataset) == nrow(first_dataset))
        #stopifnot(dataset[, primary_key] == first_dataset[, primary_key])
        #stopifnot(dataset[[column.m]] == first_dataset[[column.m]])
    }

    data <- rbind(...) %>% dplyr::filter(Timeout | !Failed) %>%
                           dplyr::select(Algorithm = rlang::sym(column.algorithm),
                                         Graph = rlang::sym(column.graph),
                                         Time = rlang::sym(column.time),
                                         M = rlang::sym(column.m),
                                         Timeout = rlang::sym(column.timeout),
                                         Infeasible = rlang::sym(column.infeasible),
                                         NumPEs = rlang::sym(column.num_pes))
    data <- data %>% dplyr::mutate(Throughput = M / Time,
                                   Feasibility = ifelse(!Infeasible & !Timeout, 
                                                        "Feasible", 
                                                        ifelse(Timeout, 
                                                               "Timeout", 
                                                               "Infeasible")))
    if (tex) {
        data <- data %>% dplyr::mutate(Graph = namer(Graph))
    }

    # Create power-of-two y labels 
    min_max_throughput <- data %>% dplyr::summarize(Max = max(Throughput), Min = min(Throughput))
    max_log2 <- ceiling(log2(min_max_throughput$Max))
    min_log2 <- floor(log2(min_max_throughput$Min))

    y_breaks <- seq(min_log2, max_log2, by = 2)
    y_labels <- c()
    if (tex) {
        y_labels <- paste0("$2^{", y_breaks, "}$")
    } else {
        y_labels <- paste0("2^", y_breaks)
    }

    p <- ggplot(data, aes(x = NumPEs, y = Throughput, color = Algorithm)) +
        geom_line(aes(linetype = Graph)) +
        geom_point(aes(shape = Feasibility)) +
        xlab("Number of PEs") +
        ylab("Throughput [Edges / s]") +
        scale_y_continuous(trans = "log2", breaks = 2 ^ y_breaks, labels = y_labels) +
        scale_x_continuous(trans = "log2")

    if (length(colors) > 0) {
        p <- p + scale_color_manual(name = "Algorithm", values = colors)
    }

    return(p)
}



==> experiments/apx_table.R <==
#!/usr/bin/env Rscript 
TEX <- TRUE 

source("common.R")
source("instances.R")
source("texify_graph_names.R")

texify_graph_name <- function(name) {
    if (name == "del27_3d") {
        return("$\\textsf{del}_{\\textrm{3D}}27$")
    }
    if (name == "rgg_n_2_27_s0") {
        return("$\\textsf{rgg}_{\\textrm{2D}}27$")
    }
    if (name == "kmer_V1r") {
        return("\\textsf{kmer\\_V1r}")
    }
    return(paste0("\\textsf{", name, "}"))
}

texify_graph_names <- function(names) {
    return(sapply(names, texify_graph_name))
}

print_graph <- function(..., name, namer, ok_pes) {
    INFEASIBLE <- TRUE

    cat("\\midrule\n")

    all_datasets <- list(...)
    n_algos <- length(all_datasets)
    baseline <- all_datasets[[1]]

    for (i in 1 : n_algos) {
        data <- all_datasets[[i]] %>% dplyr::filter(Graph == name & NumPEs %in% ok_pes)
        data_baseline <- baseline %>% dplyr::filter(Graph == name & NumPEs %in% ok_pes)
        all_num_pes <- sort(unique(data$NumPEs))
        algo <- unique(data$Algorithm)

        joined <- data %>% dplyr::filter(Feasible) %>% 
            dplyr::inner_join(baseline, 
                              by = c("Graph", "K", "Feasible", "NumPEs"),
                              suffix = c("Competitor", "Baseline"))
        baseline_gmean <- exp(mean(log(joined$AvgCutBaseline)))
        gmean <- exp(mean(log(joined$AvgCutCompetitor)))
        ratio <- 0.0
        if (nrow(joined) > 0) {
            ratio <- gmean / baseline_gmean
        }

        if (i == 1) {
            cat("\\multirow{", n_algos, "}{*}{", namer(name), "} & ")
        } else {
            cat("& ")
        }

        cat(paste0("\\partitioner{", algo, "} & "))
        
        for (num_pes in all_num_pes) {
            if (num_pes %in% ok_pes) {
                run <- data %>% dplyr::filter(NumPEs == num_pes)
                run_baseline <- data_baseline %>% dplyr::filter(NumPEs == num_pes)
                stopifnot(nrow(run) == 1)
                if (run$Feasible && run$AvgCut > 0) {
                    if (i == 1) {
                        cat(paste0("\\numprint{", make_f0(run$AvgCut / 1000), "} & "))
                    } else {
                        cat(paste0("\\numprint{", make_f2(run$AvgCut / run_baseline$AvgCut), "} & "))
                    }
                } else if (run$Timeout) {
                    cat("\\tblSymbTimeout & ")
                } else if (run$Infeasible) {
                    cat("\\tblSymbInfeasible & ")
                } else if (run$Failed || run$AvgCut == 0) {
                    cat("\\tblSymbFailed & ")
                }
            }
        }

        if (ratio == 0.00) {
            cat("--")
        } else {
            cat(make_f2(ratio))
        }

        cat("\\\\ \n")
    }
}

pes <- c(128, 512, 2048, 8192)
num_cols <- 3 + length(pes)
num_pes <- length(pes)

sink(paste0(DAT_OUTPUT, "/strongscaling_quality_table.tex"))
cat("\\begin{tabular}{llrrrrr}\n")
cat(paste0("&& \\multicolumn{", num_pes, "}{c}{Cut on number of PEs / \\numprint{1000}} & \\\\\n"))
cat(paste0("\\cmidrule{3-", num_cols - 1, "}\n"))
#cat("Graph & Algorithm & \\numprint{128} & \\numprint{512} & \\numprint{2048} & \\numprint{8192} & gmean \\\\\n")
cat("Graph & Algorithm ")
for (pe in pes) {
        cat(paste0("& \\numprint{", pe, "}"))
}
cat("& gmean \\\\\n")
cat("\\midrule\n")
cat(paste0("\\multicolumn{", num_cols, "}{l}{High-degree graphs} \\\\\n"))
print_graph(dkaminpar_fast_ss, parhip_fast_ss, parmetis_ss, xtrapulp_ss, name = "webbase-2001", namer = texify_graph_names, ok_pes = pes)
print_graph(dkaminpar_fast_ss, parhip_fast_ss, parmetis_ss, xtrapulp_ss, name = "uk-2007-05", namer = texify_graph_names, ok_pes = pes)
print_graph(dkaminpar_fast_ss, parhip_fast_ss, parmetis_ss, xtrapulp_ss, name = "twitter-2010", namer = texify_graph_names, ok_pes = pes)
cat("\\midrule\n")
cat(paste0("\\multicolumn{", num_cols, "}{l}{Low-degree graphs} \\\\\n"))
print_graph(dkaminpar_fast_ss, parhip_fast_ss, parmetis_ss, xtrapulp_ss, name = "kmer_V1r", namer = texify_graph_names, ok_pes = pes)
print_graph(dkaminpar_fast_ss, parhip_fast_ss, parmetis_ss, xtrapulp_ss, name = "nlpkkt240", namer = texify_graph_names, ok_pes = pes)
print_graph(dkaminpar_fast_ss, parhip_fast_ss, parmetis_ss, xtrapulp_ss, name = "rgg_n_2_27_s0", namer = texify_graph_names, ok_pes = pes)
cat("\\bottomrule\n")
cat("\\end{tabular}")
sink()




==> experiments/flush.R <==
#!/usr/bin/env Rscript 
FLUSH_CACHE <- TRUE 
source("R/common.R")
source("R/instances.R")


==> experiments/i10_plots.R <==
#!/usr/bin/env Rscript
options(error = traceback)

# Enable tikzDevice
TEX = TRUE

source("R/common.R")
source("R/instances.R")

source("R/performance_profile.R")
source("R/running_time_boxplot.R")

# Compute gmean running times on common instances
lp_smallk_times <- lp_smallk %>% dplyr::select(Graph, K, AvgTime)
jet_smallk_times <- jet_smallk %>% dplyr::select(Graph, K, AvgTime)
jet_dyn_smallk_times <- jet_dyn_smallk %>% dplyr::select(Graph, K, AvgTime)
#dkaminpar_fast_smallk_times <- dkaminpar_fast_smallk %>% dplyr::select(Graph, K, AvgTime)
#dkaminpar_strong_smallk_times <- dkaminpar_strong_smallk %>% dplyr::select(Graph, K, AvgTime)
#kaminpar_smallk_times <- kaminpar_smallk %>% dplyr::select(Graph, K, AvgTime)
#parhip_fast_smallk_times <- parhip_fast_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
parhip_eco_smallk_times <- parhip_eco_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
parmetis_smallk_times <- parmetis_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
mtkahypar_smallk_times <- mtkahypar_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)

lp_smallk_times[[paste0("AvgTime", lp_name)]] <- lp_smallk_times$AvgTime
jet_smallk_times[[paste0("AvgTime", jet_name)]] <- jet_smallk_times$AvgTime
jet_dyn_smallk_times[[paste0("AvgTime", jet_dyn_name)]] <- jet_dyn_smallk_times$AvgTime
#kaminpar_smallk_times[[paste0("AvgTime", kaminpar_name)]] <- kaminpar_smallk_times$AvgTime
#dkaminpar_fast_smallk_times[[paste0("AvgTime", dkaminpar_fast_name)]] <- dkaminpar_fast_smallk_times$AvgTime
#dkaminpar_strong_smallk_times[[paste0("AvgTime", dkaminpar_strong_name)]] <- dkaminpar_strong_smallk_times$AvgTime
#parhip_fast_smallk_times[[paste0("AvgTime", parhip_fast_name)]] <- parhip_fast_smallk_times$AvgTime
parhip_eco_smallk_times[[paste0("AvgTime", parhip_eco_name)]] <- parhip_eco_smallk_times$AvgTime
parmetis_smallk_times[[paste0("AvgTime", parmetis_name)]] <- parmetis_smallk_times$AvgTime
mtkahypar_smallk_times[[paste0("AvgTime", mtkahypar_name)]] <- mtkahypar_smallk_times$AvgTime

pk <- c("Graph", "K")
times <- dplyr::inner_join(lp_smallk_times, jet_smallk_times, by = pk) %>%
    dplyr::inner_join(jet_dyn_smallk_times, by = pk) %>%
    #dplyr::inner_join(kaminpar_smallk_times, by = pk) %>%
    #dplyr::inner_join(dkaminpar_fast_smallk_times, by = pk) %>%
    #dplyr::inner_join(dkaminpar_strong_smallk_times, by = pk) %>%
    #dplyr::inner_join(parhip_fast_smallk_times, by = pk) %>%
    dplyr::inner_join(parhip_eco_smallk_times, by = pk) %>%
    dplyr::inner_join(parmetis_smallk_times, by = pk) %>%
    dplyr::inner_join(mtkahypar_smallk_times, by = pk)

lp_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", lp_name)]])))
jet_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", jet_name)]])))
jet_dyn_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", jet_dyn_name)]])))
#dkaminpar_fast_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", dkaminpar_fast_name)]])))
#dkaminpar_strong_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", dkaminpar_strong_name)]])))
#kaminpar_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", kaminpar_name)]])))
#parhip_fast_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", parhip_fast_name)]])))
parhip_eco_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", parhip_eco_name)]])))
parmetis_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", parmetis_name)]])))
mtkahypar_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", mtkahypar_name)]])))

names <- c(lp_name, jet_name, jet_dyn_name, parhip_eco_name, parmetis_name, mtkahypar_name)
gmeans <- c(lp_smallk_common_time_gmean, jet_smallk_common_time_gmean, jet_dyn_smallk_common_time_gmean, parhip_eco_smallk_common_time_gmean, parmetis_smallk_common_time_gmean, mtkahypar_smallk_common_time_gmean)
annotation <- data.frame("Algorithm" = names, "Time" = gmeans)

###
### Running times
###
box_time <- create_running_time_boxplot(
        lp_smallk, jet_smallk, jet_dyn_smallk, parhip_eco_smallk, parmetis_smallk, mtkahypar_smallk,
        annotation = annotation, 
        colors = colors_smallk, 
        tex = TEX, 
        position.y = "right", 
        tiny = TRUE, 
        levels = names
) +
    create_theme() +
    ylab("Running Time [s]") +
    ggtitle("d)") +
    theme(
        legend.position = "none",
        axis.title.x = element_blank(),
        axis.text.x = element_blank(),
        legend.spacing.x = unit(0, 'cm')
    ) +
    expand_limits(y = 0.01) + 
    guides(color = guide_legend(nrow = 1, byrow = TRUE, override.aes = list(size = 2)))

segments <- list(
        list(
                trans = "identity", 
                to = 1.1, 
                width = 3,
                breaks = seq(1.0, 1.1, by = 0.01),
                labels = c("1.0", "", "", "", "", "1.05", "", "", "", "", "1.1")
        ), 
        list(
                trans = "identity", 
                to = 3, 
                width = 2,
                breaks = c(1.5, 2, 2.5, 3),
                labels = c("", "2", "", "3")
        )
)

###
### Performance Profile
###
perf_dkaminpar <- create_performance_profile(
        lp_smallk, jet_smallk, jet_dyn_smallk, 
        colors = colors_smallk, 
        tex = TEX, 
        segments = segments, 
        tiny = TRUE
) +
    theme_bw() +
    create_theme() +
    ylab("$\\lvert \\mathcal{I}_A(\\delta) \\rvert / \\lvert \\mathcal{I} \\rvert$") +
    xlab("$\\delta$") +
    ggtitle("a)") +
    theme(legend.position = "none")

perf_competitors_dist <- create_performance_profile(
        lp_smallk, jet_smallk, jet_dyn_smallk, parhip_eco_smallk, parmetis_smallk,
        colors = colors_smallk, 
        tex = TEX, 
        segments = segments, 
        tiny = TRUE
) +
    theme_bw() +
    create_theme() +
    ylab("$\\lvert \\mathcal{I}_A(\\delta) \\rvert / \\lvert \\mathcal{I} \\rvert$") +
    xlab("$\\delta$") +
    ggtitle("c)") +
    theme(
        legend.position = "none",
        axis.text.y = element_blank(),  
        axis.title.y = element_blank()  
    )

perf_competitors_shm <- create_performance_profile(
        jet_smallk, jet_dyn_smallk, mtkahypar_smallk,
        colors = colors_smallk, 
        tex = TEX, 
        segments = segments, 
        tiny = TRUE
) +
    theme_bw() +
    create_theme() +
    ylab("$\\lvert \\mathcal{I}_A(\\delta) \\rvert / \\lvert \\mathcal{I} \\rvert$") +
    xlab("$\\delta$") +
    ggtitle("b)") +
    theme(
        legend.position = "none",
        axis.text.y = element_blank(),  
        axis.title.y = element_blank()  
    )

###
### Output
###
open_dev("quality_smallk", width = 7, tex = TEX)
ggarrange(
        perf_dkaminpar, perf_competitors_shm, perf_competitors_dist, box_time, 
        #heights = 1.5, 
        nrow = 1, 
        padding = unit(0.25, "line")
)
dev_off()

# Separate file for the legend
open_dev("quality_smallk_legend", width = 7, tex = TEX)
legend <- ggpubr::get_legend(box_time, position = "bottom")
print(ggpubr::as_ggplot(legend))
dev_off()



==> experiments/i10_plots_jet.R <==
#!/usr/bin/env Rscript
options(error = traceback)

# Enable tikzDevice
TEX = TRUE

source("R/common.R")
source("R/instances.R")

source("R/performance_profile.R")
source("R/running_time_boxplot.R")

# Compute gmean running times on common instances
lp_smallk_times <- lp_smallk %>% dplyr::select(Graph, K, AvgTime)
jet_smallk_times <- jet_smallk %>% dplyr::select(Graph, K, AvgTime)
jet_dyn_smallk_times <- jet_dyn_smallk %>% dplyr::select(Graph, K, AvgTime)
dkaminpar_fast_smallk_times <- dkaminpar_fast_smallk %>% dplyr::select(Graph, K, AvgTime)
dkaminpar_strong_smallk_times <- dkaminpar_strong_smallk %>% dplyr::select(Graph, K, AvgTime)
kaminpar_smallk_times <- kaminpar_smallk %>% dplyr::select(Graph, K, AvgTime)
parhip_fast_smallk_times <- parhip_fast_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
parhip_eco_smallk_times <- parhip_eco_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
parmetis_smallk_times <- parmetis_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
mtkahypar_smallk_times <- mtkahypar_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
org_jet_smallk_times <- org_jet_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)

lp_smallk_times[[paste0("AvgTime", lp_name)]] <- lp_smallk_times$AvgTime
jet_smallk_times[[paste0("AvgTime", jet_name)]] <- jet_smallk_times$AvgTime
jet_dyn_smallk_times[[paste0("AvgTime", jet_dyn_name)]] <- jet_dyn_smallk_times$AvgTime
kaminpar_smallk_times[[paste0("AvgTime", kaminpar_name)]] <- kaminpar_smallk_times$AvgTime
dkaminpar_fast_smallk_times[[paste0("AvgTime", dkaminpar_fast_name)]] <- dkaminpar_fast_smallk_times$AvgTime
dkaminpar_strong_smallk_times[[paste0("AvgTime", dkaminpar_strong_name)]] <- dkaminpar_strong_smallk_times$AvgTime
parhip_fast_smallk_times[[paste0("AvgTime", parhip_fast_name)]] <- parhip_fast_smallk_times$AvgTime
parhip_eco_smallk_times[[paste0("AvgTime", parhip_eco_name)]] <- parhip_eco_smallk_times$AvgTime
parmetis_smallk_times[[paste0("AvgTime", parmetis_name)]] <- parmetis_smallk_times$AvgTime
mtkahypar_smallk_times[[paste0("AvgTime", mtkahypar_name)]] <- mtkahypar_smallk_times$AvgTime
org_jet_smallk_times[[paste0("AvgTime", org_jet_name)]] <- org_jet_smallk_times$AvgTime

pk <- c("Graph", "K")
times <- dplyr::inner_join(lp_smallk_times, jet_smallk_times, by = pk) %>%
    dplyr::inner_join(jet_dyn_smallk_times, by = pk) %>%
    #dplyr::inner_join(kaminpar_smallk_times, by = pk) %>%
    #dplyr::inner_join(dkaminpar_fast_smallk_times, by = pk) %>%
    #dplyr::inner_join(dkaminpar_strong_smallk_times, by = pk) %>%
    #dplyr::inner_join(parhip_fast_smallk_times, by = pk) %>%
    dplyr::inner_join(parhip_eco_smallk_times, by = pk) %>%
    dplyr::inner_join(parmetis_smallk_times, by = pk) %>%
    dplyr::inner_join(mtkahypar_smallk_times, by = pk) %>%
    dplyr::inner_join(org_jet_smallk_times, by = pk) 


lp_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", lp_name)]])))
jet_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", jet_name)]])))
jet_dyn_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", jet_dyn_name)]])))
#dkaminpar_fast_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", dkaminpar_fast_name)]])))
#dkaminpar_strong_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", dkaminpar_strong_name)]])))
#kaminpar_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", kaminpar_name)]])))
#parhip_fast_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", parhip_fast_name)]])))
parhip_eco_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", parhip_eco_name)]])))
parmetis_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", parmetis_name)]])))
mtkahypar_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", mtkahypar_name)]])))
org_jet_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", org_jet_name)]])))

names <- c(lp_name, jet_name, jet_dyn_name, parhip_eco_name, parmetis_name, mtkahypar_name, org_jet_name)
gmeans <- c(lp_smallk_common_time_gmean, jet_smallk_common_time_gmean, jet_dyn_smallk_common_time_gmean, parhip_eco_smallk_common_time_gmean, parmetis_smallk_common_time_gmean, mtkahypar_smallk_common_time_gmean, org_jet_smallk_common_time_gmean)
annotation <- data.frame("Algorithm" = names, "Time" = gmeans)

###
### Running times
###
box_time <- create_running_time_boxplot(
        lp_smallk, jet_smallk, jet_dyn_smallk, parhip_eco_smallk, parmetis_smallk, mtkahypar_smallk, org_jet_smallk,
        annotation = annotation, 
        colors = colors_smallk, 
        tex = TEX, 
        position.y = "right", 
        tiny = TRUE, 
        levels = names
) +
    create_theme() +
    ylab("Running Time [s]") +
    ggtitle("d)") +
    theme(
        legend.position = "none",
        axis.title.x = element_blank(),
        axis.text.x = element_blank(),
        legend.spacing.x = unit(0, 'cm')
    ) +
    expand_limits(y = 0.01) + 
    guides(color = guide_legend(nrow = 1, byrow = TRUE, override.aes = list(size = 2)))

segments <- list(
        list(
                trans = "identity", 
                to = 1.1, 
                width = 3,
                breaks = seq(1.0, 1.1, by = 0.01),
                labels = c("1.0", "", "", "", "", "1.05", "", "", "", "", "1.1")
        ), 
        list(
                trans = "identity", 
                to = 3, 
                width = 2,
                breaks = c(1.5, 2, 2.5, 3),
                labels = c("", "2", "", "3")
        )
)

###
### Performance Profile
###
perf_dkaminpar <- create_performance_profile(
        lp_smallk, jet_smallk, jet_dyn_smallk, org_jet_smallk,
        colors = colors_smallk, 
        tex = TEX, 
        segments = segments, 
        tiny = TRUE
) +
    theme_bw() +
    create_theme() +
    ylab("$\\lvert \\mathcal{I}_A(\\tau) \\rvert / \\lvert \\mathcal{I} \\rvert$") +
    xlab("$\\tau$") +
    ggtitle("a)") +
    theme(legend.position = "none")

perf_competitors_dist <- create_performance_profile(
        jet_dyn_smallk, parhip_eco_smallk, parmetis_smallk,
        colors = colors_smallk, 
        tex = TEX, 
        segments = segments, 
        tiny = TRUE
) +
    theme_bw() +
    create_theme() +
    ylab("$\\lvert \\mathcal{I}_A(\\tau) \\rvert / \\lvert \\mathcal{I} \\rvert$") +
    xlab("$\\tau$") +
    ggtitle("c)") +
    theme(
        legend.position = "none",
        axis.text.y = element_blank(),  
        axis.title.y = element_blank()  
    )

perf_competitors_shm <- create_performance_profile(
        jet_dyn_smallk, mtkahypar_smallk, org_jet_smallk,
        colors = colors_smallk, 
        tex = TEX, 
        segments = segments, 
        tiny = TRUE
) +
    theme_bw() +
    create_theme() +
    ylab("$\\lvert \\mathcal{I}_A(\\tau) \\rvert / \\lvert \\mathcal{I} \\rvert$") +
    xlab("$\\tau$") +
    ggtitle("b)") +
    theme(
        legend.position = "none",
        axis.text.y = element_blank(),  
        axis.title.y = element_blank()  
    )

###
### Output
###
open_dev("quality_smallk_jet", width = 7, tex = TEX)
ggarrange(
        perf_dkaminpar, perf_competitors_shm, perf_competitors_dist, box_time, 
        heights = 1.5, 
        nrow = 1, 
        padding = unit(0.25, "line")
)
dev_off()

# Separate file for the legend
open_dev("quality_smallk_jet_legend", width = 7, tex = TEX)
legend <- ggpubr::get_legend(box_time, position = "bottom")
print(ggpubr::as_ggplot(legend))
dev_off()



==> experiments/i10_plots_jet32.R <==
#!/usr/bin/env Rscript
options(error = traceback)

# Enable tikzDevice
TEX = TRUE

source("R/common.R")
source("R/instances.R")

source("R/performance_profile.R")
source("R/running_time_boxplot.R")

work <- org_jet_smallk %>% dplyr::filter(!Failed) 
g <- unique(work$Graph)
print(g)

lp_smallk <- lp_smallk %>% dplyr::filter(Graph %in% g)
jet_smallk <- jet_smallk %>% dplyr::filter(Graph %in% g)
jet_dyn_smallk <- jet_dyn_smallk %>% dplyr::filter(Graph %in% g)
parhip_eco_smallk <- parhip_eco_smallk %>% dplyr::filter(Graph %in% g)
parmetis_smallk <- parmetis_smallk %>% dplyr::filter(Graph %in% g)
mtkahypar_smallk <- mtkahypar_smallk %>% dplyr::filter(Graph %in% g)
org_jet_smallk <- org_jet_smallk %>% dplyr::filter(Graph %in% g)

# Compute gmean running times on common instances
lp_smallk_times <- lp_smallk %>% dplyr::select(Graph, K, AvgTime)
jet_smallk_times <- jet_smallk %>% dplyr::select(Graph, K, AvgTime)
jet_dyn_smallk_times <- jet_dyn_smallk %>% dplyr::select(Graph, K, AvgTime)
dkaminpar_fast_smallk_times <- dkaminpar_fast_smallk %>% dplyr::select(Graph, K, AvgTime)
dkaminpar_strong_smallk_times <- dkaminpar_strong_smallk %>% dplyr::select(Graph, K, AvgTime)
kaminpar_smallk_times <- kaminpar_smallk %>% dplyr::select(Graph, K, AvgTime)
parhip_fast_smallk_times <- parhip_fast_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
parhip_eco_smallk_times <- parhip_eco_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
parmetis_smallk_times <- parmetis_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
mtkahypar_smallk_times <- mtkahypar_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)
org_jet_smallk_times <- org_jet_smallk %>% dplyr::filter(Feasible | Timeout) %>% dplyr::select(Graph, K, AvgTime)

lp_smallk_times[[paste0("AvgTime", lp_name)]] <- lp_smallk_times$AvgTime
jet_smallk_times[[paste0("AvgTime", jet_name)]] <- jet_smallk_times$AvgTime
jet_dyn_smallk_times[[paste0("AvgTime", jet_dyn_name)]] <- jet_dyn_smallk_times$AvgTime
kaminpar_smallk_times[[paste0("AvgTime", kaminpar_name)]] <- kaminpar_smallk_times$AvgTime
dkaminpar_fast_smallk_times[[paste0("AvgTime", dkaminpar_fast_name)]] <- dkaminpar_fast_smallk_times$AvgTime
dkaminpar_strong_smallk_times[[paste0("AvgTime", dkaminpar_strong_name)]] <- dkaminpar_strong_smallk_times$AvgTime
parhip_fast_smallk_times[[paste0("AvgTime", parhip_fast_name)]] <- parhip_fast_smallk_times$AvgTime
parhip_eco_smallk_times[[paste0("AvgTime", parhip_eco_name)]] <- parhip_eco_smallk_times$AvgTime
parmetis_smallk_times[[paste0("AvgTime", parmetis_name)]] <- parmetis_smallk_times$AvgTime
mtkahypar_smallk_times[[paste0("AvgTime", mtkahypar_name)]] <- mtkahypar_smallk_times$AvgTime
org_jet_smallk_times[[paste0("AvgTime", org_jet_name)]] <- org_jet_smallk_times$AvgTime

pk <- c("Graph", "K")
times <- dplyr::inner_join(lp_smallk_times, jet_smallk_times, by = pk) %>%
    dplyr::inner_join(jet_dyn_smallk_times, by = pk) %>%
    #dplyr::inner_join(kaminpar_smallk_times, by = pk) %>%
    #dplyr::inner_join(dkaminpar_fast_smallk_times, by = pk) %>%
    #dplyr::inner_join(dkaminpar_strong_smallk_times, by = pk) %>%
    #dplyr::inner_join(parhip_fast_smallk_times, by = pk) %>%
    dplyr::inner_join(parhip_eco_smallk_times, by = pk) %>%
    dplyr::inner_join(parmetis_smallk_times, by = pk) %>%
    dplyr::inner_join(mtkahypar_smallk_times, by = pk) %>%
    dplyr::inner_join(org_jet_smallk_times, by = pk) 


lp_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", lp_name)]])))
jet_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", jet_name)]])))
jet_dyn_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", jet_dyn_name)]])))
#dkaminpar_fast_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", dkaminpar_fast_name)]])))
#dkaminpar_strong_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", dkaminpar_strong_name)]])))
#kaminpar_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", kaminpar_name)]])))
#parhip_fast_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", parhip_fast_name)]])))
parhip_eco_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", parhip_eco_name)]])))
parmetis_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", parmetis_name)]])))
mtkahypar_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", mtkahypar_name)]])))
org_jet_smallk_common_time_gmean <- exp(mean(log(times[[paste0("AvgTime", org_jet_name)]])))

names <- c(lp_name, jet_name, jet_dyn_name, parhip_eco_name, parmetis_name, mtkahypar_name, org_jet_name)
gmeans <- c(lp_smallk_common_time_gmean, jet_smallk_common_time_gmean, jet_dyn_smallk_common_time_gmean, parhip_eco_smallk_common_time_gmean, parmetis_smallk_common_time_gmean, mtkahypar_smallk_common_time_gmean, org_jet_smallk_common_time_gmean)
annotation <- data.frame("Algorithm" = names, "Time" = gmeans)

###
### Running times
###
box_time <- create_running_time_boxplot(
        lp_smallk, jet_smallk, jet_dyn_smallk, parhip_eco_smallk, parmetis_smallk, mtkahypar_smallk, org_jet_smallk,
        annotation = annotation, 
        colors = colors_smallk, 
        tex = TEX, 
        position.y = "right", 
        tiny = TRUE, 
        levels = names
) +
    create_theme() +
    ylab("Running Time [s]") +
    ggtitle("d)") +
    theme(
        legend.position = "none",
        axis.title.x = element_blank(),
        axis.text.x = element_blank(),
        legend.spacing.x = unit(0, 'cm')
    ) +
    expand_limits(y = 0.01) + 
    guides(color = guide_legend(nrow = 1, byrow = TRUE, override.aes = list(size = 2)))

segments <- list(
        list(
                trans = "identity", 
                to = 1.1, 
                width = 3,
                breaks = seq(1.0, 1.1, by = 0.01),
                labels = c("1.0", "", "", "", "", "1.05", "", "", "", "", "1.1")
        ), 
        list(
                trans = "identity", 
                to = 3, 
                width = 2,
                breaks = c(1.5, 2, 2.5, 3),
                labels = c("", "2", "", "3")
        )
)

###
### Performance Profile
###
perf_dkaminpar <- create_performance_profile(
        lp_smallk, jet_smallk, jet_dyn_smallk, org_jet_smallk,
        colors = colors_smallk, 
        tex = TEX, 
        segments = segments, 
        tiny = TRUE
) +
    theme_bw() +
    create_theme() +
    ylab("$\\lvert \\mathcal{I}_A(\\tau) \\rvert / \\lvert \\mathcal{I} \\rvert$") +
    xlab("$\\tau$") +
    ggtitle("a)") +
    theme(legend.position = "none")

perf_competitors_dist <- create_performance_profile(
        jet_dyn_smallk, parhip_eco_smallk, parmetis_smallk,
        colors = colors_smallk, 
        tex = TEX, 
        segments = segments, 
        tiny = TRUE
) +
    theme_bw() +
    create_theme() +
    ylab("$\\lvert \\mathcal{I}_A(\\tau) \\rvert / \\lvert \\mathcal{I} \\rvert$") +
    xlab("$\\tau$") +
    ggtitle("c)") +
    theme(
        legend.position = "none",
        axis.text.y = element_blank(),  
        axis.title.y = element_blank()  
    )

perf_competitors_shm <- create_performance_profile(
        jet_dyn_smallk, mtkahypar_smallk, org_jet_smallk,
        colors = colors_smallk, 
        tex = TEX, 
        segments = segments, 
        tiny = TRUE
) +
    theme_bw() +
    create_theme() +
    ylab("$\\lvert \\mathcal{I}_A(\\tau) \\rvert / \\lvert \\mathcal{I} \\rvert$") +
    xlab("$\\tau$") +
    ggtitle("b)") +
    theme(
        legend.position = "none",
        axis.text.y = element_blank(),  
        axis.title.y = element_blank()  
    )

###
### Output
###
open_dev("quality_smallk32_jet", width = 7, tex = TEX)
ggarrange(
        perf_dkaminpar, perf_competitors_shm, perf_competitors_dist, box_time, 
        heights = 1.5, 
        nrow = 1, 
        padding = unit(0.25, "line")
)
dev_off()

# Separate file for the legend
open_dev("quality_smallk_jet32_legend", width = 7, tex = TEX)
legend <- ggpubr::get_legend(box_time, position = "bottom")
print(ggpubr::as_ggplot(legend))
dev_off()



==> experiments/scaling_plots.R <==
#!/usr/bin/env Rscript 
TEX <- TRUE

source("R/common.R")
source("R/instances.R")
source("R/throughput_plot.R")

########################################################
########################################################
#
# Weak scaling
#
########################################################
########################################################
create_throughput_plot_singlealgo <- function(...,
                                   primary_key = c("Graph", "K"),
                                   column.graph = "Graph",
                                   column.algorithm = "Algorithm",
                                   column.time = "AvgTime",
                                   column.failed = "Failed",
                                   column.infeasible = "Infeasible",
                                   column.timeout = "Timeout",
                                   column.m = "M",
                                   column.num_pes = "NumPEs",
                                   colors = c(),
                                   namer = texify_graph_names_smallk_compact,
                                   tex = FALSE,
                                   tiny = FALSE) {
    all_datasets <- list(...)
    stopifnot(length(all_datasets) > 0)

    # Sort by primary key
    for (dataset in all_datasets) {
        dataset <- dataset %>% dplyr::arrange_at(primary_key)
    }

    # Check for consistent data
    first_dataset <- all_datasets[[1]]
    for (dataset in all_datasets) {
        stopifnot(column.time %in% colnames(dataset))
        stopifnot(column.m %in% colnames(dataset))
        stopifnot(column.algorithm %in% colnames(dataset))
        stopifnot(column.timeout %in% colnames(dataset))
        stopifnot(column.infeasible %in% colnames(dataset))
        stopifnot(column.failed %in% colnames(dataset))
        stopifnot(column.graph %in% colnames(dataset))
        stopifnot(column.num_pes %in% colnames(dataset))

        stopifnot(!(NA %in% dataset[[column.time]]))
        stopifnot(!(NaN %in% dataset[[column.time]]))
        stopifnot(!(-Inf %in% dataset[[column.time]]))
        stopifnot(!(0 %in% dataset[[column.time]]))
        stopifnot(!any(dataset[[column.time]] <= 0))

        #print("ERROR")
        #print(nrow(dataset))
        #print(nrow(first_dataset))
        #print(dataset[, primary_key])
        #print(first_dataset[, primary_key])
        #stopifnot(nrow(dataset) == nrow(first_dataset))
        #stopifnot(dataset[, primary_key] == first_dataset[, primary_key])
        #stopifnot(dataset[[column.m]] == first_dataset[[column.m]])
    }

    data <- rbind(...) %>% dplyr::filter(Timeout | !Failed) %>%
                           dplyr::select(Algorithm = rlang::sym(column.algorithm),
                                         Graph = rlang::sym(column.graph),
                                         Time = rlang::sym(column.time),
                                         M = rlang::sym(column.m),
                                         Timeout = rlang::sym(column.timeout),
                                         Infeasible = rlang::sym(column.infeasible),
                                         NumPEs = rlang::sym(column.num_pes))
    data <- data %>% dplyr::mutate(Throughput = M / Time,
                                   Feasibility = ifelse(!Infeasible & !Timeout, 
                                                        "Feasible", 
                                                        ifelse(Timeout, 
                                                               "Timeout", 
                                                               "Infeasible")))
    if (tex) {
        data <- data %>% dplyr::mutate(Graph = namer(Graph))
    }

    # Create power-of-two y labels 
    min_max_throughput <- data %>% dplyr::summarize(Max = max(Throughput), Min = min(Throughput))
    max_log2 <- ceiling(log2(min_max_throughput$Max))
    min_log2 <- floor(log2(min_max_throughput$Min))

    y_breaks <- seq(min_log2, max_log2, by = 2)
    y_labels <- c()
    if (tex) {
        y_labels <- paste0("$2^{", y_breaks, "}$")
    } else {
        y_labels <- paste0("2^", y_breaks)
    }

    #p <- ggplot(data, aes(x = NumPEs, y = Throughput, color = Algorithm)) +
    p <- ggplot(data, aes(x = NumPEs, y = Throughput)) +
        geom_line(aes(linetype = Graph)) +
        #geom_point(aes(shape = Graph)) +
        xlab("Number of PEs") +
        ylab("Throughput [Edges / s]") +
        scale_y_continuous(trans = "log2", breaks = 2 ^ y_breaks, labels = y_labels) +
        scale_x_continuous(trans = "log2")

    if (length(colors) > 0) {
        p <- p + scale_color_manual(name = "Algorithm", values = colors)
    }

    return(p)
}

filter <- \(df) df %>% dplyr::filter(startsWith(Graph, "rhg-N=27-M=32") | startsWith(Graph, "rgg2d-N=27-M=32"))

lp_ws_smallk <- lp_ws_smallk %>% 
    dplyr::mutate(Graph = normalize_scaled_graph_names(Graph, NumNodes))
jet_ws_smallk <- jet_ws_smallk %>% 
    dplyr::mutate(Graph = normalize_scaled_graph_names(Graph, NumNodes))
jet_dyn_ws_smallk <- jet_dyn_ws_smallk %>% 
    dplyr::mutate(Graph = normalize_scaled_graph_names(Graph, NumNodes))

legend_theme <- theme(legend.position = "bottom",
                      #legend.just = c(0, 1),
                      legend.background = element_rect(fill = "white", color = "white"),
                      legend.margin = margin(0),
                      legend.spacing.x = unit(0, "mm"),
                      legend.spacing.y = unit(0, "mm")) 

weakscaling_plot <- create_throughput_plot_singlealgo(
        jet_dyn_ws_smallk %>% filter,
        tex = TEX, tiny = TRUE, colors = colors_ws) +
    theme_bw() +
    ggtitle("a)") +
    create_theme() +
    guides(color = "none", shape = "none") +
    legend_theme 

#legend_plot <- create_throughput_plot(
#        jet_dyn_ws_smallk %>% filter, 
#        tex = TEX, tiny = TRUE, colors = colors_ws
#    ) +
#    theme_bw() +
#    create_theme() +
#    guides(linetype = "none", color = guide_legend(order = 1), shape = guide_legend(order = 2)) +
#    theme(legend.spacing.x = unit(0, 'cm'))
#
#open_dev("weakscaling_legend", tex = TEX)
#algo_legend <- ggpubr::get_legend(legend_plot, position = "bottom")
#print(ggpubr::as_ggplot(algo_legend))
#dev_off()

########################################################
########################################################
#
# Strong scaling
#
########################################################
########################################################

parmetis_ss$M <- dkaminpar_fast_ss$M
parhip_fast_ss$M <- dkaminpar_fast_ss$M

create_time_per_edge_plot_singlealgo <- function(...,
                                      graphs,
                                      primary_key = c("Graph", "K"),
                                      column.time = "AvgTime",
                                      column.m = "M",
                                      column.algorithm = "Algorithm",
                                      column.timeout = "Timeout",
                                      column.infeasible = "Infeasible",
                                      column.failed = "Failed",
                                      column.graph = "Graph",
                                      column.num_pes = "NumPEs",
                                      colors = c(),
                                      namer = identity) {
    all_datasets <- list(...)
    stopifnot(length(all_datasets) > 0)

    # Check for consistent data
    first_dataset <- all_datasets[[1]]
    for (dataset in all_datasets) {
        stopifnot(column.time %in% colnames(dataset))
        stopifnot(column.m %in% colnames(dataset))
        stopifnot(column.algorithm %in% colnames(dataset))
        stopifnot(column.timeout %in% colnames(dataset))
        stopifnot(column.infeasible %in% colnames(dataset))
        stopifnot(column.failed %in% colnames(dataset))
        stopifnot(column.graph %in% colnames(dataset))
        stopifnot(column.num_pes %in% colnames(dataset))

        stopifnot(!(NA %in% dataset[[column.time]]))
        stopifnot(!(NaN %in% dataset[[column.time]]))
        stopifnot(!(-Inf %in% dataset[[column.time]]))
        stopifnot(!(0 %in% dataset[[column.time]]))
        stopifnot(!any(dataset[[column.time]] <= 0))

        #stopifnot(nrow(dataset) == nrow(first_dataset))
        #stopifnot(dataset[, primary_key] == first_dataset[, primary_key])
    }

    data <- rbind(...) %>% dplyr::filter(Timeout | !Failed) %>%
                           dplyr::filter(Graph %in% graphs) %>%
                           dplyr::select(Algorithm = rlang::sym(column.algorithm),
                                         Graph = rlang::sym(column.graph),
                                         Time = rlang::sym(column.time),
                                         M = rlang::sym(column.m),
                                         Timeout = rlang::sym(column.timeout),
                                         Infeasible = rlang::sym(column.infeasible),
                                         NumPEs = rlang::sym(column.num_pes))
    data <- data %>% dplyr::mutate(TimePerEdge = Time / M * 10^9,
                                   Feasibility = ifelse(!Infeasible & !Timeout, 
                                                        "Feasible", 
                                                        ifelse(Timeout, 
                                                               "Timeout", 
                                                               "Infeasible")))
    data <- data %>% dplyr::mutate(Graph = namer(Graph))
    
    #p <- ggplot(data, aes(x = NumPEs, y = TimePerEdge, color = Algorithm)) +
    p <- ggplot(data, aes(x = NumPEs, y = TimePerEdge)) +
        geom_line(aes(linetype = Graph)) +
        #geom_point(aes(shape = Graph)) +
        xlab("Number of PEs") +
        ylab("Time per Egde [ns]") +
        scale_y_continuous(trans = "log2") +
        scale_x_continuous(trans = "log2")

    if (length(colors) > 0) {
        p <- p + scale_color_manual(name = "Algorithm", values = colors)
    }

    return(p)
}

cat("Graphs:", unique(dkaminpar_fast_ss$Graph), "\n")

# Count timeouts as failed
parhip_fast_ss <- parhip_fast_ss %>% 
    dplyr::mutate(Failed = Failed | Timeout) %>% 
    dplyr::mutate(Timeout = FALSE)
parmetis_ss <- parmetis_ss %>% 
    dplyr::mutate(Failed = Failed | Timeout) %>% 
    dplyr::mutate(Timeout = FALSE)

legend_theme <- theme(legend.position = "bottom",
                      #legend.just = c(0, 1),
                      legend.background = element_rect(fill = "white", color = "white"),
                      legend.margin = margin(0),
                      legend.spacing.x = unit(0, "mm"),
                      legend.spacing.y = unit(0, "mm")) 

texify_graph_name <- function(name) {
    if (name == "del27_3d") {
        return("$\\textsf{del}_{\\textrm{3D}}27$")
    }
    if (name == "rgg_n_2_27_s0") {
        return("$\\textsf{rgg}_{\\textrm{2D}}27$")
    }
    if (name == "kmer_V1r") {
        return("\\textsf{kmer\\_V1r}")
    }
    return(paste0("\\textsf{", name, "}"))
}
texify_graph_names <- function(names) {
    return(sapply(names, texify_graph_name))
}

strongscaling_plot <- create_time_per_edge_plot_singlealgo(
        jet_dyn_ss, 
        graphs = c("nlpkkt240", "kmer_V1r", "uk-2007-05", "twitter-2010"), 
        colors = colors_ss, 
        namer = texify_graph_names
    ) +
    theme_bw() +
    create_theme() + 
    guides(color = "none", shape = "none") +
    ggtitle("b)") +
    legend_theme +
    #theme(axis.title.y = element_blank()) +
    guides(linetype = guide_legend(nrow = 2, byrow = TRUE))

#irregular <- create_time_per_edge_plot(
#        #lp_ss, 
#        jet_dyn_ss, 
#        graphs = c("uk-2007-05", "twitter-2010", "webbase-2001"), 
#        colors = colors_ss, 
#        namer = texify_graph_names
#    ) +
#    theme_bw() +
#    create_theme() + 
#    guides(color = "none", shape = "none") +
#    legend_theme +
#    theme(axis.title.y = element_blank()) +
#    guides(linetype = guide_legend(nrow = 2, byrow = TRUE))
#
#regular <- create_time_per_edge_plot(
#        #lp_ss, 
#        jet_dyn_ss,
#        graphs = c("kmer_V1r", "rgg_n_2_27_s0", "nlpkkt240"), 
#        colors = colors_ss, 
#        namer = texify_graph_names
#    ) +
#    theme_bw() +
#    create_theme() + 
#    guides(color = "none", shape = "none") +
#    legend_theme +
#    #theme(axis.title.y = element_blank()) +
#    guides(linetype = guide_legend(nrow = 2, byrow = TRUE))

open_dev("scaling", tex = TEX, width = 3.5)
ggarrange(weakscaling_plot, strongscaling_plot, ncol = 2)
dev_off()

legend_plot <- create_time_per_edge_plot_singlealgo(
        jet_dyn_ss, 
        graphs = "nlpkkt240", 
        colors = colors_ss
    ) +
    theme_bw() +
    create_theme() + 
    guides(shape = "none", linetype = "none")

open_dev("scaling_legend", tex = TEX)
legend <- ggpubr::get_legend(legend_plot, position = "bottom")
print(ggpubr::as_ggplot(legend))
dev_off()



==> experiments/scaling_stats.R <==
#!/usr/bin/env Rscript 
TEX <- TRUE

source("R/common.R")
source("R/instances.R")
source("R/throughput_plot.R")

parmetis_ss$M <- dkaminpar_fast_ss$M
parhip_fast_ss$M <- dkaminpar_fast_ss$M

graphs <- unique(dkaminpar_fast_ss$Graph)
print(graphs)

# Count timeouts as failed

for (graph in graphs) {
    cat(paste0("Graph: ", graph, "\n"))
    cat(paste0(" - ParMETIS:\n"))
    print(parmetis_ss %>% dplyr::filter(Graph == graph) %>% dplyr::select(Graph, NumPEs, AvgTime))
    cat(paste0(" - ParHIP-Fast:\n"))
    print(parhip_fast_ss %>% dplyr::filter(Graph == graph) %>% dplyr::select(Graph, NumPEs, AvgTime))
    cat(paste0(" - d4xJet:\n"))
    print(jet_dyn_ss %>% dplyr::filter(Graph == graph) %>% dplyr::select(Graph, NumPEs, AvgTime))
    cat("\n\n")
}

texify_graph_name <- function(name) {
    if (name == "del27_3d") {
        return("$\\textsf{del}_{\\textrm{3D}}27$")
    }
    if (name == "rgg_n_2_27_s0") {
        return("$\\textsf{rgg}_{\\textrm{2D}}27$")
    }
    if (name == "kmer_V1r") {
        return("\\textsf{kmer\\_V1r}")
    }
    return(paste0("\\textsf{", name, "}"))
}
texify_graph_names <- function(names) {
    return(sapply(names, texify_graph_name))
}




==> experiments/stats.R <==
#!/usr/bin/env Rscript
options(error = traceback)
library(DescTools)

# Enable tikzDevice
TEX = TRUE

source("R/common.R")
source("R/instances.R")


stopifnot(jet_dyn_smallk$Graph == mtkahypar_smallk$Graph)
stopifnot(jet_dyn_smallk$K == mtkahypar_smallk$K)
stopifnot(jet_dyn_smallk$Failed == mtkahypar_smallk$Failed)

stopifnot(jet_smallk$Graph == mtkahypar_smallk$Graph)
stopifnot(jet_smallk$K == mtkahypar_smallk$K)
stopifnot(jet_smallk$Failed == mtkahypar_smallk$Failed)

stopifnot(lp_smallk$Graph == mtkahypar_smallk$Graph)
stopifnot(lp_smallk$K == mtkahypar_smallk$K)
stopifnot(lp_smallk$Failed == mtkahypar_smallk$Failed)

stopifnot(parhip_eco_smallk$Graph == mtkahypar_smallk$Graph)
stopifnot(parhip_eco_smallk$K == mtkahypar_smallk$K)
#stopifnot(parhip_eco_smallk$Failed == mtkahypar_smallk$Failed)

lp_smallk$AvgTimedLP <- lp_smallk$AvgTime
jet_smallk$AvgTimedJet <- jet_smallk$AvgTime
jet_dyn_smallk$AvgTimed4xJet <- jet_dyn_smallk$AvgTime
parhip_eco_smallk$AvgTimeParHIPEco <- parhip_eco_smallk$AvgTime
parmetis_smallk$AvgTimeParMETIS <- parmetis_smallk$AvgTime
mtkahypar_smallk$AvgTimeMtKaHyPar <- mtkahypar_smallk$AvgTime

lp_smallk$AvgCutdLP <- lp_smallk$AvgCut
jet_smallk$AvgCutdJet <- jet_smallk$AvgCut
jet_dyn_smallk$AvgCutd4xJet <- jet_dyn_smallk$AvgCut
parhip_eco_smallk$AvgCutParHIPEco <- parhip_eco_smallk$AvgCut
parmetis_smallk$AvgCutParMETIS <- parmetis_smallk$AvgCut
mtkahypar_smallk$AvgCutMtKaHyPar <- mtkahypar_smallk$AvgCut

pk <- c("Graph", "K")

common_parhip_eco_jet_dyn_for_cut <- dplyr::inner_join(
        parhip_eco_smallk %>% dplyr::filter(Feasible), 
        jet_dyn_smallk %>% dplyr::filter(Feasible), 
        by = pk
)
common_parhip_eco_jet_dyn_for_time <- dplyr::inner_join(
        parhip_eco_smallk %>% dplyr::filter(Timeout | !Failed), 
        jet_dyn_smallk %>% dplyr::filter(Timeout | !Failed), 
        by = pk
)

common_parmetis_jet_dyn_for_cut <- dplyr::inner_join(
        parmetis_smallk %>% dplyr::filter(Feasible), 
        jet_dyn_smallk %>% dplyr::filter(Feasible), 
        by = pk
)
common_parmetis_jet_dyn_for_time <- dplyr::inner_join(
        parmetis_smallk %>% dplyr::filter(Timeout | !Failed), 
        jet_dyn_smallk %>% dplyr::filter(Timeout | !Failed), 
        by = pk
)

common_for_cut <- dplyr::inner_join(
        parmetis_smallk %>% dplyr::filter(Feasible), 
        jet_dyn_smallk %>% dplyr::filter(Feasible),
        by = pk
    ) %>%
    dplyr::inner_join(
        parhip_eco_smallk %>% dplyr::filter(Feasible),
        by = pk
    )
common_for_time <- dplyr::inner_join(
        parmetis_smallk %>% dplyr::filter(Timeout | !Failed), 
        jet_dyn_smallk %>% dplyr::filter(Timeout | !Failed),
        by = pk
    ) %>%
    dplyr::inner_join(
        parhip_eco_smallk %>% dplyr::filter(Timeout | !Failed),
        by = pk
    )


cat("----------------------------------------\n")
cat(paste0("- for gmean cut comparison between ParHIP-Eco and d4xJet: consider ", nrow(common_parhip_eco_jet_dyn_for_cut), " out of ", nrow(jet_dyn_smallk), " instances\n"))
cat(paste0("- for gmean running time comparison between ParHIP-Eco and d4xJet: consider ", nrow(common_parhip_eco_jet_dyn_for_time), " out of ", nrow(jet_dyn_smallk), " instances\n"))

cat(paste0("- for gmean cut comparison between ParMETIS and d4xJet: consider ", nrow(common_parmetis_jet_dyn_for_cut), " out of ", nrow(jet_dyn_smallk), " instances\n"))
cat(paste0("- for gmean running time comparison between ParHIP-Eco and d4xJet: consider ", nrow(common_parmetis_jet_dyn_for_time), " out of ", nrow(jet_dyn_smallk), " instances\n"))

cat(paste0("- for gmean cut comparison between all competitors: consider ", nrow(common_for_cut), " out of ", nrow(jet_dyn_smallk), " instances\n"))
cat(paste0("- for gmean running time comparison between all competitors: consider ", nrow(common_for_time), " out of ", nrow(jet_dyn_smallk), " instances\n"))
cat("----------------------------------------\n")

sink(paste0(DAT_OUTPUT, "/stats.tex"))

make_varf0("MtKaHyParQualityGmean", Gmean(mtkahypar_smallk$AvgCut))
make_varf0("dFourxJetQualityGmean", Gmean(jet_dyn_smallk$AvgCut))
make_varf0("dJetQualityGmean", Gmean(jet_smallk$AvgCut))
make_varf0("dLPQualityGmean", Gmean(lp_smallk$AvgCut))

make_varf1(
    "GmeanCutImprMtKaHyParOverContrib", 
    100 * (Gmean(jet_dyn_smallk$AvgCutd4xJet) / Gmean(mtkahypar_smallk$AvgCutMtKaHyPar) - 1)
)
make_varf1(
    "GmeanCutImprContribOverParHIPEco", 
    100 * (Gmean(common_parhip_eco_jet_dyn_for_cut$AvgCutParHIPEco) / Gmean(common_parhip_eco_jet_dyn_for_cut$AvgCutd4xJet) - 1)
)
make_varf1(
    "GmeanTimeImprContribOverParHIPEco", 
    Gmean(common_parhip_eco_jet_dyn_for_time$AvgTimeParHIPEco) / Gmean(common_parhip_eco_jet_dyn_for_time$AvgTimed4xJet)
)

sink()


